JAX FDM: A differentiable solver for inverse form-finding

We introduce JAX FDM, a differentiable solver to design mechanically efficient shapes for 3D structures conditioned on target architectural, fabrication and structural properties. Examples of such structures are domes, cable nets and towers. JAX FDM solves these inverse form-finding problems by combining the force density method, differentiable sparsity and gradient-based optimization. Our solver can be paired with other libraries in the JAX ecosystem to facilitate the integration of form-finding simulations with neural networks. We showcase the features of JAX FDM with two design examples. JAX FDM is available as an open-source library at https://github.com/arpastrana/jax_fdm.

==> code/rhoen.py <==
# define target functions
def goal_fn(eq_state):
    diff = (eq_state.lengths - 0.15)**2
    std = jnp.std(eq_state.lengths)
    return jnp.sum(diff) + 0.01 * std

==> code/shell.py <==
import jax_fdm.equilibrium as jfe
from jax_fdm.datastructures import FDNetwork

# load a structure from a COMPAS network 
net = FDNetwork.from_json("shell.json")
eqs = jfe.EquilibriumStructure
structure = eqs.from_network(net)
import jax.numpy as jnp

# set the initial force densities
q = jnp.ones(structure.num_edges) * -1.0

# compute an equilibrium state
fdm = jfe.EquilibriumModel()
params = (q, xyz_fixed, loads)
eq_state = fdm(params, structure)

# define loss and target functions
def goal_fn(eq_state):
    dist = (eq_state.xyz - xyz_target)**2
    return jnp.sum(dist) 

def loss_fn(q):
    params = (q, xyz_fixed, loads)
    eq_state = fdm(params, structure)
    return goal_fn(eq_state)

import optax
from jax import jit
from jax import value_and_grad

@jit
def opt_step(q, o_state):
    loss, grad = value_and_grad(loss_fn)(q)
    upd, o_state = opt.update(grad, o_state)
    q = optax.apply_updates(q, upd)
    return q, o_state, loss

# optimization loop
opt = optax.adam(learning_rate=0.01)
o_state = opt.init(q)

for i in range(5000):
    q, o_state, loss = opt_step(q, o_state)

==> code/vault_equinox.py <==
import jax
import jax.numpy as jnp
import jax.tree_util as jtu
import equinox as eqx
import jax_fdm.equilibrium as jfe


# load a structure from a json file
network = FDNetwork.from_json("vault.json")

# instantiate structure and model
vault = jfe.Structure.from_network(network)
model = jfe.Model.from_network(network)

# compute an equilibrium state
eq_state = model(vault)

# partition model
filter = jtu.tree_map(lambda _: False, model)
filter = eqx.tree_at(lambda tree: (tree.q), filter, replace=(True))


# define loss function
def loss_fn(diff, static):
    model = eqx.combine(diff, static)
    eq_state = model(vault)
    loss = (eq_state.xyz - xyz_hat)**2
    return jnp.mean(loss)

import optax

opt = optax.adam(learning_rate=0.001)
opt_state = opt.init(model)

@jax.jit
def opt_step(model, opt_state):
    diff, static = eqx.partition(model, filter)
    loss, grad = jax.value_and_grad(loss_fn)(diff, static)
    updates, opt_state = opt.update(grad, opt_state)
    model = optax.apply_updates(model, updates)
    return q, opt_state, loss

